Contractivity Analysis and Control Design for Lur'e Systems: Lipschitz, Incrementally Sector Bounded, and Monotone Nonlinearities

In this paper, we study the contractivity of Lur'e dynamical systems whose nonlinearity is either Lipschitz, incrementally sector bounded, or monotone. We consider both the discrete- and continuous-time settings. In each case, we provide state-independent linear matrix inequalities (LMIs) which are necessary and sufficient for contractivity. Additionally, we provide LMIs for the design of controller gains such that the closed-loop system is contracting. Finally, we provide a numerical example for control design.

==> design_example/lipschitz_continuous.py <==
import cvxpy as cp
import numpy as np

eps = 1e-4


# Define the dimensions and matrices
nx = 3  # Size of the state
nu = 1  # Size of the input
ny = 3  # Size of the output
npsi = 3  # Size of the output of psi

A    = np.array([[0., 0., 0.], [1., 0., 0.], [0., 0., -1.9]])
B    = np.array([[1.], [0.], [0.]])
Bpsi = np.array([[1., 0., 0.], [0., 1., 0.], [0., 0., 1.]])
C    = np.array([[1., 0., 0.], [0., 1., 0.], [0., 0., 1.]])

rho = 1
eta = 1


def contracting_controller_design():


    # Define the variable Pi as a positive definite matrix
    Pi   = cp.Variable((nx, nx), symmetric=True)
    Z    = cp.Variable((nu, nx))
    # Kpsi = cp.Variable((nu, npsi))

    # Set initial values
    Pi.value = np.eye(nx)

    # Define the LMI
    LMI_cntr_11 = A @ Pi + Pi @ A.T + B @ Z + Z.T @ B.T + 2 * eta * Pi
    LMI_cntr_12 = Bpsi
    LMI_cntr_13 = Pi
    LMI_cntr_22 = - 1./rho * np.eye(nx)
    LMI_cntr_23 = np.zeros((nx, nx))
    LMI_cntr_33 = - 1./rho * np.eye(nx)

    LMI = cp.bmat([[LMI_cntr_11, LMI_cntr_12, LMI_cntr_13],
                   [LMI_cntr_12.T, LMI_cntr_22, LMI_cntr_23],
                   [LMI_cntr_13.T, LMI_cntr_23.T, LMI_cntr_33]])

    # Define the constraints
    constraints = [LMI << 0, Pi - eps * np.eye(nx) >> 0]

    # Define the problem
    problem = cp.Problem(cp.Minimize(0), constraints)

    # Solve the problem
    problem.solve()

    # Check if the problem is feasible
    if problem.status == cp.OPTIMAL:
        print("The LMI is feasible.")
        print("Optimal Pi:")
        print(Pi.value)
        # print("Optimal Z:")
        # print(Z.value)
        # print("Optimal Kpsi:")
        # print(Kpsi.value)

        dual_LMI = constraints[0].dual_value
        dual_P   = constraints[1].dual_value
        print("dual variable of LMI:")
        print(dual_LMI)
        print("dual variable of P:")
        print(dual_P)
        print("-----------------------------")

    else:
        print("******************************")
        print(">>> The LMI is INFEASIBLE! <<<")
        dual_LMI = constraints[0].dual_value
        dual_P   = constraints[1].dual_value
        print("dual variable of LMI:")
        print(dual_LMI)
        print("dual variable of P:")
        print(dual_P)
        print("*******************")


def contracting_controller_design_allgower():

    # Define the variable Pi as a positive definite matrix
    Pi   = cp.Variable((nx, nx), symmetric=True)
    Z    = cp.Variable((nu, nx))
    # Kpsi = cp.Variable((nu, npsi))

    # Set initial values
    Pi.value = np.eye(nx)

    # Define the LMI
    LMI_allgower = A @ Pi + Pi @ A.T + B @ Z + Z.T @ B.T + 2. * (eta+rho) * Pi

    # Define the constraints
    constraints = [LMI_allgower << 0, Pi - eps * np.eye(nx) >> 0]

    # Define the problem
    problem = cp.Problem(cp.Minimize(0), constraints)

    # Solve the problem
    problem.solve()

    # Check if the problem is feasible
    if problem.status == cp.OPTIMAL:
        print("The LMI is feasible.")
        print("Optimal Pi:")
        print(Pi.value)
        # print("Optimal Z:")
        # print(Z.value)
        # print("Optimal Kpsi:")
        # print(Kpsi.value)

        dual_LMI = constraints[0].dual_value
        dual_P   = constraints[1].dual_value
        print("dual variable of LMI:")
        print(dual_LMI)
        print("dual variable of P:")
        print(dual_P)
        print("-----------------------------")

    else:
        print("******************************")
        print(">>> The LMI is INFEASIBLE! <<<")
        dual_LMI = constraints[0].dual_value
        dual_P   = constraints[1].dual_value
        print("dual variable of LMI:")
        print(dual_LMI)
        print("dual variable of P:")
        print(dual_P)
        print("*******************")


def main():
    contracting_controller_design()
    contracting_controller_design_allgower()

main()

==> design_example/lipschitz_discrete.py <==
import cvxpy as cp
import numpy as np


eps = 1e-2
eps_LMI = 0.
# eps_LMI = 1e-4

dt = 0.2  # time scale of the dynamical system


# Define the dimensions and matrices
nx = 3  # Size of the state
nu = 1  # Size of the input
ny = 2  # Size of the output
npsi = 1  # Size of the output of psi


A_continuous = np.array([[1, 0., 0.], [0.5, -1, 0.], [0., 0.5, -2]])  # (nx, nx)
A    = np.eye(nx) + dt * A_continuous
B    = dt * np.array([[1.], [0.], [0.]])  # (nx, nu)
Bpsi = dt * np.array([[0.], [0.], [1.]])  # (nx, npsi)
C    = np.array([[1., 0., 0.], [0., 1., 0.]])  # (ny, nx)


Theta_y   = np.array([[4., 0.], [0., 1.]])  # (ny, ny)
Theta_Psi = np.array([[1.]])  # (npsi, npsi)
rho = 0.5
eta = 0.9


def contracting_controller_design():

    # Define the variables to be optimize
    W   = cp.Variable((nx, nx), symmetric=True)
    Z    = cp.Variable((nu, nx))
    Kpsi = cp.Variable((nu, npsi))

    # Set initial values
    # W.value    = np.array([[1.6e-0, 0, 0], [0, 1e-0, -2e-0], [0, -2e-0, 1e+1]])
    # Z.value    = np.array([[-3e-0, -2e-0, 2e-0]])
    # Kpsi.value = np.array([[-5e-0]])
    W.value    = np.array([[1e-1, 0, 0], [0, 5e-2, 0], [0, 0, 2e-1]])
    # W.value    = np.array([[1e-1, 0, 0], [0, 4e-2, -1e-2], [0, -1e-2, 2e-1]])
    Z.value    = np.array([[-6e-1, -3e-2, 3e-1]])
    Kpsi.value = np.array([[-1e-0]])

    # Define the LMI
    LMI_cntr_11 = - eta**2 * W
    LMI_cntr_12 = np.zeros((nx, npsi))
    LMI_cntr_13 = W @ C.T
    LMI_cntr_14 = W @ A + Z.T @ B.T
    LMI_cntr_22 = - Theta_Psi
    LMI_cntr_23 = np.zeros((npsi, ny))
    LMI_cntr_24 = Bpsi.T + Kpsi.T @ B.T
    LMI_cntr_33 = - 1./(rho**2) * np.linalg.inv(Theta_y)
    LMI_cntr_34 = np.zeros((ny, nx))
    LMI_cntr_44 = - W

    LMI = cp.bmat([[LMI_cntr_11, LMI_cntr_12, LMI_cntr_13, LMI_cntr_14],
                   [LMI_cntr_12.T, LMI_cntr_22, LMI_cntr_23, LMI_cntr_24],
                   [LMI_cntr_13.T, LMI_cntr_23.T, LMI_cntr_33, LMI_cntr_34],
                   [LMI_cntr_14.T, LMI_cntr_24.T, LMI_cntr_34.T, LMI_cntr_44]])

    print("eigs of LMI:")
    print(np.linalg.eig(LMI.value))
    print("gain K:")
    print(Z.value @ np.linalg.inv(W.value))

    # Define the constraints
    constraints = [LMI + eps_LMI * np.eye(nx+npsi+ny+nx) << 0, W - eps * np.eye(nx) >> 0, Kpsi << -1]

    # Define the problem
    problem = cp.Problem(cp.Minimize(0), constraints)
    # problem = cp.Problem(cp.Minimize(Kpsi), constraints)

    # Solve the problem
    problem.solve()

    # Check if the problem is feasible
    if problem.status == cp.OPTIMAL:
        print("The LMI is feasible.")
        print("Optimal W:")
        print(W.value)
        print("Optimal Z:")
        print(Z.value)
        print("Optimal Kpsi:")
        print(Kpsi.value)
        print("gain K:")
        print(Z.value @ np.linalg.inv(W.value))

        dual_LMI = constraints[0].dual_value
        dual_P   = constraints[1].dual_value
        print("dual variable of LMI:")
        print(dual_LMI)
        print("dual variable of P:")
        print(dual_P)
        print("-----------------------------")

    else:
        print("******************************")
        print(">>> The LMI is INFEASIBLE! <<<")
        dual_LMI = constraints[0].dual_value
        dual_P   = constraints[1].dual_value
        print("dual variable of LMI:")
        print(dual_LMI)
        print("dual variable of P:")
        print(dual_P)
        print("*******************")



def main():
    contracting_controller_design()

main()

==> design_example/paper_figures.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams["font.size"] = 20

# avoid type 3 font error
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# Enable TeX rendering
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

from lipschitz_discrete import nx, nu, ny, npsi
from lipschitz_discrete import A, B, Bpsi, C


P    = np.array([[10, 0, 0], [0, 20, 0], [0, 0, 5]])
Z    = np.array([[-6e-1, -3e-2, 3e-1]])
Kpsi = np.array([[-1e-0]])
K    = np.array([[-6, -0.6, 1.5]])



sim_step = 10
x1init = np.array([[1], [1], [1]])
x2init = np.array([[-1], [-1], [-1]])

def next_state(x, psi):
    y = C @ x
    u = K @ x + Kpsi @ psi(y)
    return A @ x + Bpsi @ psi(y) + B @ u

def psi_1(y):
    return np.array([[0.1 * np.log(np.exp(5*y[1,0])+np.exp(-5*y[1,0]))]]) + 7

def psi_2(y):
    return np.array([[0.5 / (1 + np.exp(0.5*y[0,0]-y[1,0]))]]) - 5

def psi_3(y):
    return np.array([[0.5 * np.cos(0.5*y[0,0]) * np.sin(y[1,0])]])



x1_1 = [x1init]
x2_1 = [x2init]
distance_1 = [(x1_1[0] - x2_1[0]).T @ P @ (x1_1[0] - x2_1[0])]

x1_2 = [x1init]
x2_2 = [x2init]
distance_2 = [(x1_2[0] - x2_2[0]).T @ P @ (x1_2[0] - x2_2[0])]

x1_3 = [x1init]
x2_3 = [x2init]
distance_3 = [(x1_3[0] - x2_3[0]).T @ P @ (x1_3[0] - x2_3[0])]

eta_1 = []
eta_2 = []
eta_3 = []

for k in range(sim_step):
    x1_1.append(next_state(x1_1[k], psi_1))
    x2_1.append(next_state(x2_1[k], psi_1))
    distance_1.append((x1_1[k+1] - x2_1[k+1]).T @ P @ (x1_1[k+1] - x2_1[k+1]))
    eta_1.append(distance_1[k+1]/distance_1[k])

    x1_2.append(next_state(x1_2[k], psi_2))
    x2_2.append(next_state(x2_2[k], psi_2))
    distance_2.append((x1_2[k+1] - x2_2[k+1]).T @ P @ (x1_2[k+1] - x2_2[k+1]))
    eta_2.append(distance_2[k+1]/distance_2[k])

    x1_3.append(next_state(x1_3[k], psi_3))
    x2_3.append(next_state(x2_3[k], psi_3))
    distance_3.append((x1_3[k+1] - x2_3[k+1]).T @ P @ (x1_3[k+1] - x2_3[k+1]))
    eta_3.append(distance_3[k+1]/distance_3[k])



x1_1_trajectory = np.squeeze(x1_1, axis=2)
x2_1_trajectory = np.squeeze(x2_1, axis=2)

x1_2_trajectory = np.squeeze(x1_2, axis=2)
x2_2_trajectory = np.squeeze(x2_2, axis=2)

x1_3_trajectory = np.squeeze(x1_3, axis=2)
x2_3_trajectory = np.squeeze(x2_3, axis=2)




plt.xlabel(r'time step $k$')
plt.ylabel(r'$x_1(k)$')
plt.xticks([0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10])
plt.grid()
plt.plot(range(sim_step+1), x1_1_trajectory[:,0], label=r'$i=1,\ a=1$', marker=".", markersize=10, color='b')
plt.plot(range(sim_step+1), x1_2_trajectory[:,0], label=r'$i=1,\ a=2$', marker=".", markersize=10, color='r')
plt.plot(range(sim_step+1), x1_3_trajectory[:,0], label=r'$i=1,\ a=3$', marker=".", markersize=10, color='g')
plt.plot(range(sim_step+1), x2_1_trajectory[:,0], label=r'$i=2,\ a=1$', marker=".", markersize=10, color='b', linestyle='dashed')
plt.plot(range(sim_step+1), x2_2_trajectory[:,0], label=r'$i=2,\ a=2$', marker=".", markersize=10, color='r', linestyle='dashed')
plt.plot(range(sim_step+1), x2_3_trajectory[:,0], label=r'$i=2,\ a=3$', marker=".", markersize=10, color='g', linestyle='dashed')
# plt.legend(loc='lower center', bbox_to_anchor=(0.5, 1.0), ncol=3, columnspacing=0.8, handletextpad=0.5)
plt.legend(loc='lower center', bbox_to_anchor=(0.5, 1.0), ncol=2, fontsize=14)
plt.tight_layout()
plt.savefig('.\\figures\\trajectory.pdf', bbox_inches='tight')




print(eta_1)
print(eta_2)
print(eta_3)

eta_max_1 = max(eta_1)
eta_max_2 = max(eta_2)
eta_max_3 = max(eta_3)

print(eta_max_1)
print(eta_max_2)
print(eta_max_3)

eta_max_max = max(eta_max_1, eta_max_2, eta_max_3)
print(eta_max_max)
